Transfer Learning of Deep Spatiotemporal Networks to Model Arbitrarily Long Videos of Seizures

Detailed analysis of seizure semiology, the symptoms and signs which occur during a seizure, is critical for management of epilepsy patients. Inter-rater reliability using qualitative visual analysis is often poor for semiological features. Therefore, automatic and quantitative analysis of video-recorded seizures is needed for objective assessment. We present GESTURES, a novel architecture combining convolutional neural networks (CNNs) and recurrent neural networks (RNNs) to learn deep representations of arbitrarily long videos of epileptic seizures. We use a spatiotemporal CNN (STCNN) pre-trained on large human action recognition (HAR) datasets to extract features from short snippets (approx. 0.5 s) sampled from seizure videos. We then train an RNN to learn seizure-level representations from the sequence of features. We curated a dataset of seizure videos from 68 patients and evaluated GESTURES on its ability to classify seizures into focal onset seizures (FOSs) (N = 106) vs. focal to bilateral tonic-clonic seizures (TCSs) (N = 77), obtaining an accuracy of 98.9% using bidirectional long short-term memory (BLSTM) units. We demonstrate that an STCNN trained on a HAR dataset can be used in combination with an RNN to accurately represent arbitrarily long videos of seizures. GESTURES can provide accurate seizure classification by modeling sequences of semiologies.

==> src/scatter_plot_aggregations.py <==
from pathlib import Path

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt

sns.set()
sns.set_theme(context='paper', style='whitegrid', font_scale=2.75)

df = pd.read_csv('/tmp/aggregation_eval.csv', index_col=0)
df.sort_values(by='Aggregation', ascending=False, inplace=True)
df.replace('mean', 'Mean', inplace=True)
df.replace('lstm', 'LSTM', inplace=True)
df.replace('blstm', 'BLSTM', inplace=True)

old_labels = ('1', '1.25', '2', '4', 'delta')
new_labels = (
    '1 (uniform)',
    r'1.25 ($\approx$ semi-elliptic)',
    '2 (parabolic)',
    r'4 ($\approx$ Gaussian)',
    r'$\infty$ (Dirac delta)',
)
# df.replace('delta', r'$\infty$', inplace=True)
df.replace({'Gamma': old_labels}, {'Gamma': new_labels}, inplace=True)
df.rename(columns={'Gamma': r'$\gamma$'}, inplace=True)
df.rename(columns={'Segments': 'Num. segments'}, inplace=True)


# fig, _ = plt.subplots(figsize=(9, 3))
grid = sns.catplot(
    data=df,
    x='Num. segments',
    y='Accuracy',
    hue=r'$\gamma$',
    # legend_out=False,
    # s=50,
    # style='Gamma',
    col='Aggregation',
    # alpha=0.75,
    kind='swarm',
    # hue_order=('1', '1.25', '2', '4', r'$\infty$'),
    hue_order=new_labels,
    palette='rocket_r',
    s=10,
    aspect=1,
)
grid.set(ylim=(80, 100))


# for t, l in zip(grid._legend.texts, new_labels): t.set_text(l)

# ax.set_xscale('log', base=2)
# ax.set_ylim((80, 100))
# plt.tight_layout()

# plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)

out_path = Path('~/git/embc-2021/figures/aggregation.pdf').expanduser()
plt.savefig(out_path, bbox_inches='tight')
# plt.show()


==> supplementary-material/src/scatter_plot_aggregations.py <==
from pathlib import Path

import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt

sns.set()
sns.set_theme(context='paper', style='whitegrid', font_scale=2.75)

df = pd.read_csv('/tmp/aggregation_eval.csv', index_col=0)
df.sort_values(by='Aggregation', ascending=False, inplace=True)
df.replace('mean', 'Mean', inplace=True)
df.replace('lstm', 'LSTM', inplace=True)
df.replace('blstm', 'BLSTM', inplace=True)

old_labels = ('1', '1.25', '2', '4', 'delta')
new_labels = (
    '1 (uniform)',
    r'1.25 ($\approx$ semi-elliptic)',
    '2 (parabolic)',
    r'4 ($\approx$ Gaussian)',
    r'$\infty$ (Dirac delta)',
)
# df.replace('delta', r'$\infty$', inplace=True)
df.replace({'Gamma': old_labels}, {'Gamma': new_labels}, inplace=True)
df.rename(columns={'Gamma': r'$\gamma$'}, inplace=True)
df.rename(columns={'Segments': 'Num. segments'}, inplace=True)


# fig, _ = plt.subplots(figsize=(9, 3))
grid = sns.catplot(
    data=df,
    x='Num. segments',
    y='Accuracy',
    hue=r'$\gamma$',
    # legend_out=False,
    # s=50,
    # style='Gamma',
    col='Aggregation',
    # alpha=0.75,
    kind='swarm',
    # hue_order=('1', '1.25', '2', '4', r'$\infty$'),
    hue_order=new_labels,
    palette='rocket_r',
    s=10,
    aspect=1,
)
grid.set(ylim=(80, 100))


# for t, l in zip(grid._legend.texts, new_labels): t.set_text(l)

# ax.set_xscale('log', base=2)
# ax.set_ylim((80, 100))
# plt.tight_layout()

# plt.legend(bbox_to_anchor=(1.05, 1), loc=2, borderaxespad=0.)

out_path = Path('~/git/embc-2021/figures/aggregation.pdf').expanduser()
plt.savefig(out_path, bbox_inches='tight')
# plt.show()

